Finite-Smoothing Efficiency and Inference in Single-Index Models

When the error is independent of the predictors, its distribution can carry information about a single-index direction beyond the conditional mean. We develop Single-Index Kernel Density Regression (SI-KDR): at each candidate direction, it refits the link and evaluates a leave-one-out kernel log-likelihood of the residuals. Under Gaussian design, the population score vanishes at the true line at every positive smoothing tuple. At a fixed positive-curvature tuple, the leading covariance in the sample expansion is the conditional-mean efficiency bound times $\Lambda/G$, where $G$ is the information gain from independence and $\Lambda$ is the variance inflation from smoothing. We derive $\Lambda$ by following each observation through link refitting, the dual role of its residual as evaluation point and kernel center, and training standardization. Case-weight covariance estimates guide tuning for point estimation. Tuning separately at each candidate gives an exact conditional $F$ test. When predictors outnumber observations, independent screening that retains the support preserves the covariance comparison and the exact test, and $G/\Lambda$ becomes the squared-noncentrality ratio of a retained-coordinate test relative to the conditional-mean oracle. In four non-Gaussian error distribution designs at $n=600$, covariance-trace tuning reduced direction risk by 56% to 74% relative to reference bandwidths, and score-inversion coverage was 93.8% to 96.6%.

==> build.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd -- "$(dirname -- "$0")"
# Deterministic PDF dates and identifiers across clean ZIP rebuilds.
export SOURCE_DATE_EPOCH=1793635200
export FORCE_SOURCE_DATE=1
export TZ=UTC
# Two documents reference each other's labels. These ordered passes settle
# both bibliography and cross-document numbering from a clean checkout.
pdflatex -interaction=nonstopmode -halt-on-error main.tex
bibtex main
pdflatex -interaction=nonstopmode -halt-on-error supplement.tex
bibtex supplement
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error supplement.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error supplement.tex
# Final pass settles any cross-document page-number changes.
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error supplement.tex
cp main.pdf SI-KDR_JASA_Main_Final.pdf
cp supplement.pdf SI-KDR_JASA_Supplement_Final.pdf

